The Erd\H{o}s-Straus conjecture New modular equations and checking up to $N=10^{17}$

In 1999 Allan Swett checked (in 150 hours) the Erd\H{o}s-Straus conjecture up to $N=10^{14}$ with a sieve based on a single modular equation. After having proved the existence of a "complete" set of seven modular equations (including three new ones), this paper offers an optimized sieve based on these equations. A program written in C++ (and given elsewhere) allows then to make a checking whose running time, on a typical computer, range from few minutes for $N=10^{14}$ to about 16 hours for $N=10^{17}$.

==> anc/program.cpp <==
/**
                    ERDOS-STRAUS CONJECTURE

This program shows that there is no counterexample of the Erdos-Straus conjecture smaller than $N=10^{17}$.

  * check.cpp : for each r in residues[], check the integers of the form p = r + k*GAP.
    - removeSquares() : no comment !
    - globalCheck() : check in the same time all the integers of the form p = a mod m where m = MOD[row] (ROW1 <= row < ROW2) and sieve[m][a] = 1
    - oneCheck() : the integers not yet checked (0.04%) are checked one by one.

  * sieve.cpp : builds the filters $S_m$ where $m\in MOD$.

  * residues.cpp : builds residues[] with the help of some special filters (called killingFilters).

  * filter_proof.cpp : gives the "proof" that as well the filters $S_m$ as the killingFilters are correct.

The code of a program giving a negative result (here, no counterexample founded) has to be checked and double-checked.
As the proof() function (in filter_proof.cpp) verifies by an another way some results given elsewhere, it allows us to push a lot of code aside of our examination.

This program is just what I am able to do. If you wish to improve it, thanks to refer to this present work.

                 ------------------------------

Before running with Code::Blocks, you have just to open a "Console application" and divide this file as indicated.
For another IDE, an adaptation may be needed. With Visual C++, by example, you have to copy "include.h" and "main.h" in "stdafx.h" (and therefore some other changes).


*/

/*********************
        include.h
**********************/
#pragma once

#include <iostream>
#include <fstream>
#include <string>
#include <iomanip>
#include <math.h>
#include <Windows.h>

#include "setfunctions.h"
#include "numfunctions.h"
#include "polynomials.h"

//  --------------------------
#ifndef __int64
	#define __int64 long long
#endif

using namespace std;


/*********************
        main.h
**********************/
#pragma once

/*
    The conjecture is checked up to N = 10^EXPO

	The checked integers are of the form p = r + k*GAP,
	where r is in residues[] and 0<= k < K_SIZE

	For convenience we set :
		k = k0 + K0_SIZE * (k1 + K1_SIZE * k2),   (0<= ki < Ki_SIZE)

    The m = MOD[row] where row >= ROW3 are needed only for inner calculations.
    They are not really used by the sieve.

 */

// #define EXPO  14
// #define EXPO  15
// #define EXPO  16
// #define EXPO  17

#if EXPO == 14
    #define N1_SIZE  32
    #define N2_SIZE  55
#elif EXPO == 15
    #define N1_SIZE  128
    #define N2_SIZE  137
#elif EXPO == 16
    #define N1_SIZE  512
    #define N2_SIZE  342
#else
    #define N1_SIZE  1024
    #define N2_SIZE  1710
#endif


// Number of integers certified by m = MOd[row]

#define STAT  true              //  ROW2 < row < ROW3 : additional time near zero
#define GSTAT STAT && false     //  ROW1 < row < ROW3 : if set to "true", the total running time is four times bigger


// CONSTANTS

 const unsigned	MOD[] = {3, 5, 7, 11, 13, 17, 19, 23,
 4495, 2491, 2627, 4661, 4223, 1505, 4355, 3355, 4509, 4775, 2629, 4565, 4599, 4585, 3955, 3535,
 3857, 3115, 3419, 3949, 3395, 3353, 1391, 1199, 3775, 4325, 4031, 2799, 1639, 4475, 2159, 4795, 2961, 1727, 4075, 1791, 4743, 2849, 3595, 1115, 3445, 3263, 2155, 2065, 2515, 2681, 4195, 3223, 2519, 4103, 3731, 4345, 3743, 2439, 1055, 2951, 1799, 4193, 1991, 3047, 2933, 3951, 4147, 1631, 2219, 4615, 3913, 3679, 1535, 2959, 1655, 4123, 1439, 3839, 1319, 3695, 4255, 3895, 1351, 2495, 1835, 2855, 2335, 4529, 1917, 1079, 1559, 1735, 1679, 2165, 4367, 4555, 2359, 2723, 3065, 3899, 3295, 3035, 4927, 3359, 4437, 3635, 4315, 2735, 3241, 4319, 4105, 4069, 1039, 4059, 1247, 3095, 4571, 3665, 1007, 1583, 4895, 1847, 2435, 1765, 2807, 3647, 1343, 2651, 3965, 1511, 2655, 4403, 1151, 887, 2935, 3545, 2879, 1967, 2815, 2399, 4419, 1159, 4487, 3119, 1223, 2039, 4745, 2305, 1103, 4077, 3215, 3715, 2279, 4915, 4873, 1031, 1475, 3865, 2483, 1399, 1823, 3173, 3305, 2241, 3985, 3563, 1349, 1259, 3959, 4415, 3455, 2615, 1487, 3599, 3935, 1759, 3505, 1871, 4879, 4535, 3199, 2045, 1367, 1493, 1919, 3787, 2111, 1975, 2053, 4739, 1231, 4151, 1837, 1213, 3655, 2183, 4135, 4939, 1019, 3023, 3995, 1855, 4265, 4079, 3983, 2575, 1063, 2351, 4985, 2687, 3167, 2447, 2725, 4631, 4595, 4115, 4175, 4055, 4679, 1013, 2239, 4385, 1091, 3429, 1909, 1719, 2365, 3415, 3079, 4955, 1147, 1133, 3191, 3475, 2759, 4405, 2207, 4765, 3431, 1139, 4471, 2727, 4145, 3247, 1279, 1751, 3755, 1087, 4835, 1733, 4645, 1979, 4711, 1177, 1073, 3055, 3239, 2999, 2087, 4855, 4039, 1703, 3527, 4295, 4799, 4207, 4505, 1187, 1109, 1567, 1379, 2119, 2911, 2591, 2015, 3785, 1651, 3155, 1819, 4751, 3719, 4735, 2345, 2831, 2099, 4995, 1427, 2059, 1333, 1069, 1663, 2719, 2063, 4285, 2231, 1093, 1607, 1423, 1411, 1027, 3805, 1769, 1121, 1903, 4063, 4759, 1363, 1973, 4715, 2663, 3863, 1433, 2479, 4703, 3299, 1451, 2339, 1613, 1471, 1619, 3671, 2287, 2367, 3845, 3537, 1591, 3733, 4463, 1271, 1931, 4619, 2903, 2135, 4921, 4685, 4705, 1003, 1429, 1193, 4067, 3275, 4311, 1327, 3015, 1499, 2413, 1237, 1181, 4045, 4081, 3605, 3779, 3103, 2837, 1579, 3439, 1033, 3799, 2333, 1829, 1241, 4393, 2357, 4159, 2699, 3791, 2453, 3625, 2579, 4945, 4127, 1649, 4741, 4871, 1667, 2177, 3835, 1043, 3407, 4919, 4885, 2267, 2693, 2507, 4967, 2327, 4639, 1691, 1549, 2583, 1123, 1717, 1999, 1807, 1933, 4553, 1049, 3479, 1553, 1853, 2543, 4343, 1501, 2743, 3699, 1787, 3989, 1129, 1525, 4445, 1675, 1993, 1301, 2273, 1217, 1843, 4003, 2411, 3245, 3401, 1117, 1789, 3379, 3901, 1831, 1957, 4085, 1507, 1987, 3373, 3893, 1621, 1943, 3937, 1291, 1543, 1571, 2143, 2533, 2767, 3253, 4883, 2551, 2833, 1229, 1877, 1949, 2009, 4391, 1643, 2251, 2729, 3915, 1907, 2243, 2603, 2669, 2897, 3043, 3313, 3739, 1171, 1361, 1817, 1879, 2659, 3623, 4283, 4859, 1537, 2003, 2161, 2389, 2869, 4439, 1099, 1415, 2269, 2293, 2943, 3233, 3967, 4181, 4261, 4559, 4699, 1447, 1895, 1921, 2195, 2939, 3293, 3565, 3607, 3749, 4247, 4591, 4829, 1157, 1417, 1951, 1997, 2179, 2225, 2619, 2785, 3041, 3717, 4583, 4783, 4887, 1283, 1517, 1721, 1747, 1961, 2033, 2117, 2129, 2741, 2803, 2893, 3161, 3589, 3613, 1211, 1273, 1459, 1483, 1811, 1867, 1889, 1971, 2043, 2069, 2149, 2213, 2423, 2709, 2779, 3013, 3149, 3551, 4013, 4097, 4363, 4399, 4589, 4681, 1021, 1097, 1145, 1197, 1297, 1373, 1397, 1555, 1609, 1723, 1773, 1777, 1783, 1801, 2123, 2191, 2259, 2291, 2371, 2407, 2443, 2671, 2845, 3389, 3493, 3725, 4021, 4171, 4351, 4999,
 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73, 79, 83, 89, 97, 99, 101, 103, 107, 109, 113, 127, 131, 137, 139, 149, 151, 153, 155, 157, 163, 167, 171, 173, 179, 181, 185, 191, 193, 197, 199, 203, 205, 211, 215, 217, 223, 227, 229, 233, 239, 241, 251, 257, 259, 261, 263, 265, 269, 271, 277, 279, 281, 283, 287, 293, 295, 301, 305, 307, 311, 313, 317, 319, 329, 331, 333, 335, 337, 347, 349, 353, 355, 359, 365, 367, 371, 373, 377, 379, 383, 387, 389, 395, 397, 401, 403, 407, 409, 413, 415, 419, 421, 423, 427, 431, 433, 439, 443, 445, 449, 451, 457, 461, 463, 467, 469, 473, 479, 485, 487, 491, 493, 497, 499, 503, 505, 509, 511, 515, 521, 523, 527, 531, 533, 541, 545, 547, 551, 557, 559, 563, 565, 569, 571, 577, 581, 583, 587, 589, 593, 599, 601, 607, 611, 613, 617, 619, 623, 629, 631, 635, 639, 641, 643, 647, 649, 653, 655, 657, 659, 661, 671, 673, 677, 679, 683, 685, 689, 691, 695, 697, 701, 703, 707, 709, 713, 719, 721, 725, 727, 731, 733, 739, 743, 745, 747, 751, 755, 757, 761, 767, 769, 773, 779, 783, 787, 791, 793, 797, 799, 809, 811, 815, 817, 821, 823, 827, 829, 835, 839, 851, 853, 857, 859, 863, 865, 869, 871, 873, 877, 881, 883, 889, 895, 899, 901, 907, 909, 911, 913, 917, 919, 923, 929, 937, 941, 943, 947, 949, 953, 955, 959, 967, 971, 977, 979, 981, 983, 989, 991, 997, 999, 1143, 1179, 1233, 1359, 1503, 1629,
 0};


const unsigned
    GAP = 24*5*7*11*13*17*19*23	,	//	GAP = 24*MOD[1]*...MOD[7] = 892371480
												//	GAP < 2^31 and N < GAP^2
    K0_SIZE = 64 				,	//	64 bits
    K1_SIZE = N1_SIZE			,
    K2_SIZE = N2_SIZE			,
    K_SIZE  = K0_SIZE * K1_SIZE * K2_SIZE	,

    ROW1 = 8					,	//	cf. GAP
    ROW2 = 24                   ,	//	beginning of individual checking (cf. check.cpp)
    ROW3 = 583                  ,   //  rank of 29 in MOD
    SIEVE_SIZE = 853			,   //  the ROW3th and next values are used for inner calculations only

    FILTER_SIZE = 10000         ,

    U_SIZE   = 2000000          ,	//	2000000 > sum MOD[i] (0 <= i < SIEVE_SIZE)

    RESIDUES_SIZE = 200000      ,	//	200000 > number of residues before reduction

    ROOTQ_SIZE    = 50			;	//  50 > MOD[i] (0 <= i < ROW1)

//	GLOBAL VARIABLES

	extern bool		*sieve[SIEVE_SIZE]				;	//	sieve[m] : pointer on filter # m
	extern unsigned residues[RESIDUES_SIZE]			;



/**********************
        main.cpp
***********************/

#include "include.h"
#include "main.h"
#include "filter_proof.h"
#include "sieve.h"
#include "residues.h"
#include "check.h"

//--------------------------------------------
 double mytime(void) ;

 bool goodParameters	(void)	;

//--------------------------------------------


int main(void)
{
	double ti = mytime();
	cout << "     CHECKING ERDOS-STRAUS CONJECTURE FOR INTEGERS < N"<<endl<<endl;
	cout <<"                   N = "<<double(GAP) * K_SIZE<<endl<<endl ;
	cout <<" Parameters" <<endl;
	cout <<"     GAP = 24";
	for (unsigned i = 1; i < ROW1; ++i){cout<<"*"<<MOD[i];}
    cout <<" = "<<GAP<<endl ;                            ;
	cout <<"     K_SIZE = "<<K0_SIZE<<" * "<<K1_SIZE<<" * "<<K2_SIZE<<" = "<<K_SIZE <<endl ;
	cout <<"     SIEVE_SIZE =  "<<SIEVE_SIZE <<endl	;
	cout <<"     ROW1 = "<<ROW1<<", ROW2 = "<<ROW2<<", ROW3 = "<<ROW3<<" (MOD[ROW3] = "<<MOD[ROW3]<<")"<<endl<<endl;
	if ( !goodParameters() )  return(1);
        setPRIME();
    cout <<" Sieve : construction and proof"<<endl<<endl ;
        setSieve();
    cout <<" Residues : construction and proof"<<endl ;
        setResidues();
    cout <<" Number of residues = "<<nops(residues)<<endl<<endl  ;
	cout <<"                  ----------------" <<endl<<endl;
 	cout <<" Checking in progress" <<endl ;
		checkConjecture() ;
        statistics();
    cout<<endl<<endl<<" Runtime = "<<mytime()-ti<<endl<<endl;
    system("PAUSE"); // better to comment with Code::Blocks
	return(0);
}


bool goodParameters(void)
{
	if ( nops(MOD) != SIEVE_SIZE ) {
		cout<<endl<<"   ERROR   SIEVE_SIZE :  SIEVE_SIZE = "<<nops(MOD) <<endl ;
		return(false) ;
	}
	unsigned s = 100 ; // 100 for security
	for (unsigned i = 0 ; i<SIEVE_SIZE; ++i){s += MOD[i] ;}
	if (U_SIZE < s ){
		cout<<endl<<"   ERROR :  U_SIZE too small :  U_SIZE > "<<s <<endl ;
		return(false) ;
	}
	if (MOD[ROW3] != 29){
        cout<<endl<<"ERROR ROW3 : MOD[ROW3] = "<<MOD[ROW3]<<endl<<endl;
        return(false) ;
	}
	return(true);
}

double mytime(void)
 {
	 SYSTEMTIME st ;
     GetSystemTime(&st) ;
	 return(st.wHour*3600+st.wMinute*60+st.wSecond+double(st.wMilliseconds)/1000.0) ;
 }


/********************
        check.h
*********************/
#pragma once


void checkConjecture    (void)  ;
void statistics         (void)  ;



/**********************
        check.cpp
***********************/

#include "include.h"
#include "main.h"
#include "sieve.h"
#include "residues.h"
#include "check.h"


typedef unsigned short WORD16 ;
typedef unsigned long long WORD64 ;


/*  header
void checkConjecture    (void)          ;
void statistics         (void)          ;
*/

//  body
void oneCheck           (unsigned r)    ;
bool check              (unsigned sht2[], unsigned sht1[], unsigned sht0[]) ;
void globalCheck        (unsigned r)    ;
void removeSquares      (unsigned r)    ;
void removeMod          (unsigned row)  ;   // modulo MOD[row]  ( ROW1 <= row < ROW2 )

void setResMod          (unsigned r )   ;
void setShift           (void)          ;
void setBList           (void)          ;
void setWriteMask       (void)          ;
void setBitSum16        (void)          ;
unsigned bitSum64       (WORD64 T)      ;
void setRootQ			(void)          ; 	//	rootQ[i][t] = 0 <=> (t/MOD(i]) = -1


/*-------------------------------
            VARIABLES
------------------------------ --*/

// Program

unsigned	resMod[SIEVE_SIZE] = {1};

const unsigned  N_SIZE = N2_SIZE * N1_SIZE  ,
                WMAXI = 0x10000             ,   // = 2^16
                STAMP_SIZE = 5000           ;   // STAMP_SIZE > MOD[i]

WORD64  bitFlag[N_SIZE] = {0}   ,
        writeMask[64] = {0}     ;

unsigned BList[WMAXI][16+1] ={{0}} ;    //  +1 for END mark


 unsigned   shift2[N2_SIZE][SIEVE_SIZE] = {{0}}	,
            shift1[N1_SIZE][SIEVE_SIZE] = {{0}}  ,
            shift0[64][SIEVE_SIZE] = {{0}}       ;

unsigned	rootQ[ROW1][ROOTQ_SIZE] = {{0}} ;   //  0 <=> no square root

// Statistics

const unsigned  SPECIALS_SIZE = 1000   ;

unsigned	squareCount = 0     ,
            specialsCount = 0   ;

unsigned __int64 specials[SPECIALS_SIZE] = {0}      , // integers not checked by any filter. None here.
                 statFilter[SIEVE_SIZE] = {0}       ;


/*-------------------------
        PROTOTYPES
---------------------------*/


void checkConjecture (void)
{
	unsigned n, r, N = nops(residues);
	double  un = (double)100.0/N ,
			pourcent = 0.0 ;
	setBitSum16() ;
	setWriteMask() ;
	setBList() ;
	setShift() ;
	setRootQ();
    for (n = 0; n < N ; ++n) {
        r = residues[n] ;
        printf("%05.2f %%\r", pourcent += un);
		setResMod(r);
		globalCheck(r) ;
		oneCheck(r) ;   // individual check
	}
}


void oneCheck(unsigned r)
{
    WORD64 T, *flag = bitFlag ;
    WORD16 x ;
    unsigned i, j, n1, n2 ;
    unsigned *B, b, bt ;
	unsigned *sht1, *sht2 ;
	unsigned base[4] = {48, 32, 16, 0} ;
	unsigned __int64 n, k, p ;           // "__int64 k" : calculation of p
    for (n2 = 0; n2 < N2_SIZE; ++n2) {
        sht2 = shift2[n2] ;
        for (n1 = 0; n1 < N1_SIZE; ++n1) {
            T = *flag++ ;
            if(T == 0) continue ;
            sht1 = shift1[n1] ;
            for(i = 0; i < 4; ++i, T >>= 16){
                x = WORD16(T) ;
                if(x == 0) continue ;
                bt = base[i] ;
                B = BList[x] ;
                for (j = 0; ((b = B[j]) < 16 ); ++j){
                    b |= bt ;           //  b = b + bt    (b < 64)
                    if ( check(sht2, sht1, shift0[b]) ) continue ;
                    // never used here
                    n = n1 + n2*N1_SIZE ;
                    k = 64*n + b ;
	                p = k * GAP + r ;
                    cout<<endl<<"***** r = "<<r<<", p = "<<p<<" **** "<<endl ;
	                cout<<"n1 = "<<n1<<", n2 = "<<n2<<", n = "<<n<<endl ;
	                cout<<"b = "<<b<<", k = "<<k<<endl ;

	                if (specialsCount >= SPECIALS_SIZE){
                            cout<<endl<<"SPECIALS_SIZE too small : specialsCount = "<<specialsCount<<endl;
                            exit(1);
                    }
                    specials[specialsCount++] = p ;
                }
            }
        }
    }
}

bool check(unsigned sht2[], unsigned sht1[], unsigned sht0[])
{
    unsigned row, m, q ;
   for (row = ROW2; row < ROW3; ++row) {
		m = MOD[row] ;
		q = sht2[row] + sht1[row] + sht0[row] + resMod[row]; // q < 4*m
		while (q >= m) {q -= m ;}   // little bit faster than % m
	    if (sieve[row][q]) {
			#if STAT
                ++statFilter[row] ;
            #endif
			return(true) ;
		}
	}
	return(false) ;
}


void globalCheck( unsigned r)
{
	unsigned row, n = N_SIZE ;
	WORD64 *flag = bitFlag;             // bit = 0 <=>  checked
	while (n-- > 0){ *flag++ = 0xFFFFFFFFFFFFFFFFULL ; } // reset
	removeSquares(r) ;
	for (row = ROW1; row < ROW2; ++row)
		{ removeMod(row) ;}
}


void removeSquares (unsigned r)
{
    unsigned __int64
			modSqrt1[1500] = {1,5,7,11,13,17,19,23,0}	,   //	solutions of q^2 = r  mod 24   (r = 1 mod 24 )
			modSqrt2[1500] = {0}						,   //  0 = END mark
			*mS1 = modSqrt1, *mS2 = modSqrt2, *mS  = 0  ,
			q, k, G = 24                                ,
			b, mb, a1, a2, x1, x2                       ;
	unsigned c, n, i, j, m, G1, kcount ;
	for (i = 1; i < ROW1; ++i) {
		m = MOD[i] ;
		a1 = rootQ[i][resMod[i]] ;
		if (a1 == 0) {return ;}         // r is not a quadratic residue modulo G
		a2 = m - a1 ;
		G1 = invmod(G,m) ;
		for (kcount = 0, j = 0; (b = mS1[j]); ++j) {
			mb = m - b%m;
			x1 = ((a1 + mb)*G1) %m ;
			x2 = ((a2 + mb)*G1) %m ;
			mS2[kcount++] = G*x1 + b;
			mS2[kcount++] = G*x2 + b ;
		}
		mS2[kcount] = 0;                 // END mark
		G = G*m ;
		mS = mS1; mS1 = mS2; mS2 = mS ; //  swap mS1 and mS2
	}

	for (j = 0; (q = mS1[j])!= 0; ++j) {
		k = (q*q - r)/G ;
		if (k < K_SIZE) {
		    c = k & 0x3F ;                  // c = k mod 64
            n = k >> 6 ;                    // n = (k - c)/64 ;
            bitFlag[n] &= ~writeMask[c] ;   // bit = 0 <--> checked
            ++squareCount ;
		}
	}
}

// Case (m,GAP) == 1
void bitRemoveMod1 (unsigned row)            // modulo m = MOD[row]  ( ROW1 <= row < ROW2 )
{
    unsigned m, G1, a, c, r1, i, k, n ;
	WORD64  stampK[STAMP_SIZE] = {0} ,
            *flag = bitFlag, x          ,
            *flagmax = bitFlag + N_SIZE ;
	// list of WORD64-tampons
	m = MOD[row] ;
	G1 = invmod(GAP,m) ;
	r1 = m - resMod[row] ;			        // r1 = -r (mod m)
	for (a = 0; a < m; ++a) {
		if ( !sieve[row][a] ) continue ;
        k = G1*(a+r1) ;
        k %= m ;                           // k*GAP + r = a mod m
		for(i = 0; i < 64; ++i, k += m){
		    c = k & 0x3F ;                  // c = k mod 64
            n = k >> 6;                     // n = (k - c)/64
            stampK[n] |= writeMask[c] ;
		}
	}
	// remove : bit = 0 <--> checked
	for (n = 0; n < m; ++n){stampK[n] = ~stampK[n] ;}

	for (n = 0, flag = bitFlag; flag < flagmax; ++flag, ++n){
	    if (n == m) n = 0 ;
        #if GSTAT
            x = *flag ;
            *flag &= stampK[n] ;
            statFilter[row] += bitSum64(*flag ^ x) ;
        #else
            *flag &= stampK[n] ;
        #endif
    }
}


// Case (m,GAP) > 1
void bitRemoveMod2 (unsigned row)            // modulo MOD[row]  ( ROW1 <= row < ROW2 )
{
    unsigned m, m1, G1, a, a1, c, d, r1, i, k, n ;
	WORD64  stampK[STAMP_SIZE] = {0} ,    // STAMP_SIZE = 800 > MOD[i], ROW1 <= i < ROW2
            *flag = bitFlag, x          ,
            *flagmax = bitFlag + N_SIZE ;
	// list of WORD64-tampons
	m = MOD[row] ;
	r1 = m - resMod[row] ;                  //	r1 = m - r%m => r1 = -r (mod m)
	d = gcd(m,GAP);
    m1 = m/d ;
    G1 = invmod(GAP/d,m1) ;
    a1 = resMod[row] % d ;                  // a1 == r % d
	for (a = 0; a < m; ++a) {
	    if ( !sieve[row][a] ) continue ;
	    if(a%d != a1) continue ;
        k = G1*(a+r1)/d ;
        k %= m1 ;                           // k*GAP/d == (a+r1)/d mod m1  =>  k*GAP + r == a mod m
		for(i = 0; i < 64; ++i, k += m1){
		    c = k & 0x3F ;                  // c = k mod 64
            n = k >> 6;                     // n = (k - c)/64
            stampK[n] |= writeMask[c] ;
		}
	}
	// remove : bit = 0 <--> checked
	for (n = 0; n < m1; ++n){stampK[n] = ~stampK[n] ;}

	for (n = 0, flag = bitFlag; flag < flagmax; ++flag, ++n){
	    if (n == m1) n = 0 ;
        #if GSTAT
            x = *flag ;
            *flag &= stampK[n] ;
            statFilter[row] += bitSum64(*flag ^ x) ;
        #else
            *flag &= stampK[n] ;
        #endif
    }
}

void removeMod (unsigned row)   // modulo MOD[row]  ( ROW1 <= row < ROW2 )
{
    unsigned d = gcd(MOD[row],GAP);
	if (d == 1)
        bitRemoveMod1(row) ;
	else
        bitRemoveMod2(row) ;
}
////////////////////////////////////////////////

void setResMod (unsigned r )
{	unsigned i ;
	for (i = 1; i < SIEVE_SIZE; ++i)
		{resMod[i] = r % MOD[i] ;}
}


void setShift(void)
{	unsigned i, k, m, G0, G0m, G1, G1m, G2, G2m ;
	for (i = 1; i < SIEVE_SIZE; ++i) {
		m = MOD[i] ;
		G0m = GAP % m ;
		G0 = 0 ;
		for (k = 0; k < 64; ++k) {
			shift0[k][i] = G0 ;
			G0 = ( G0 + G0m) % m ;
		}
		G1m = G0 ;
		G1 = 0 ;
		for (k = 0; k <N1_SIZE; ++k) {
			shift1[k][i] = G1 ;
			G1 = ( G1 + G1m) % m ;
		}
		G2m = G1 ;
		G2 = 0 ;
		for (k = 0; k <N2_SIZE; ++k) {
			shift2[k][i] = G2 ;
			G2 = ( G2 + G2m) % m ;
		}
	}
}

void setBList(void)
{
    unsigned x, i, j ;
    WORD16 mask[16] = {0} ;
    mask[15] = 1 ;
    for(i = 15; i > 0; --i){
        mask[i-1] = mask[i]<<1 ;
    }
    BList[0][0] = 16 ;   // END mark
    for (x = 1; x < WMAXI; ++x){
        for (j = 0, i = 0; i < 16; ++i){
            if (x & mask[i]) BList[x][j++] = i ;
        }
        BList[x][j] = 16 ;   // END mark
    }
}


void setWriteMask(void)
{
    unsigned i ;
    writeMask[63] = 1 ;
    for(i = 63; i > 0; --i){
        writeMask[i-1] = writeMask[i]<<1;
    }
}

void setRootQ (void)	//	rootQ[i][t] == 0 <=> (t/MOD[i]) == -1
{
	unsigned i, j, m;
	for (i = 0; i < ROW1; ++i) {
		m = MOD[i] ;
		rootQ[i][0] = m ;
		for (j = 1; j < ROOTQ_SIZE; ++j) {rootQ[i][j] = 0;}
		for (j = 1; j <(m+1)/2; ++j) {rootQ[i][(j*j)%m] = j;}
	}
}

/**  For statistics only  **/

unsigned bitSum16[WMAXI] = {0} ;

void setBitSum16(void)
{   unsigned x, t, i, s ;
    bitSum16[0] = 0 ;
    for (x = 1; x < WMAXI; ++x){
        s = 0;
        for(t = x, i = 0 ; i < 16; ++i, t >>= 1)
            { s += t & 1 ;}
        bitSum16[x] = s ;
    }
}

unsigned bitSum64(WORD64 T)
{   unsigned i, s = 0;
    WORD16 x ;
    for(i = 0; i < 4; ++i, T >>= 16){
        x = WORD16(T) ;
        s += bitSum16[x] ;
    }
    return(s) ;
}


void statistics (void)
{	cout <<endl<<endl ;
	cout <<" Number of squares = "<<squareCount <<endl<<endl ;
	if (specialCount >0 ) {
	    cout<<" A counterexample (if any) has to be searched among these "<<specialCount<<" 'special' integers"<<endl<<endl;
        cout <<" special = "<<endl; printN(special, specialCount, 4);
    }else {
        cout<<" Not any counterexample found"<<endl<<endl;
    }
    #if STAT
        cout <<"------------------  ANNEXED RESULTS  ------------------"<<endl<<endl;
        cout <<" Number of integers certified by m in MOD (except the first ones)" <<endl<<endl ;
        printN(statFilter,ROW3,8);
    #endif
}



/***********************
        sieve.h
************************/
#pragma once

void    filter      (unsigned m, unsigned S[])  ;
void	setSieve    (void)						;



/**********************
        sieve.cpp
***********************/

#include "include.h"
#include "main.h"
#include "sieve.h"
#include "filter_proof.h"



 bool	uSieve[U_SIZE]	   = {false}		,	// unstructured sieve
        *sieve[SIEVE_SIZE] = {0}			;	// array of pointers : one for each filter

/* Header
    void	filter      (unsigned m, unsigned S[])  ;
    void	setSieve    (void)  ;
*/
// Body
    void    modifyFilter (bool b)   ;
	void    checkSieve   (void)     ;
	void    filter1a     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter1b     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter1c     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter2a     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter2b     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter2c     (unsigned m, unsigned S[], unsigned& fcount)   ;
	void    filter2d     (unsigned m, unsigned S[], unsigned& fcount)   ;



void setSieve(void)
{
	unsigned i, j, x						;
    unsigned k = 0, C[FILTER_SIZE] = {0}	;
	 for(i = 0; i < SIEVE_SIZE; ++i) {		//	set sieve's pointers
	    sieve[i] = &uSieve[k] ;
	    sieve[i][0] = true;
	    k += MOD[i] ;
	 }										//	fill sieve
	sieve[0][2] = true;						//	MOD[0] = 3 : special case
	for (i = 1; i < SIEVE_SIZE; ++i) {
		filter (MOD[i], C);
		for (j = 0; (x = C[j])!= 0; ++j){
			sieve[i][x] = true ;
		}
	}
	modifyFilter(true)  ;       // complete filters
//  modifyFilter(false) ;		// reduce filters (development phase only)
    checkSieve();
}

void modifyFilter(bool b)    //  b = true -> complete ; b = false -> reduce
{
   unsigned row, k, a, m, d, q ;
   for(row = ROW1; row < SIEVE_SIZE; ++row) {
        m = MOD[row];
        if (isprime(m)) continue ;
        for(k = ROW1; k< SIEVE_SIZE; ++k) {
            if (k == row) continue ;
            d = MOD[k] ;
            if (m%d != 0) continue ;
            for (a = 0; a < m; ++a){
               if(sieve[k][a%d]) {sieve[row][a] = b ;}
            }
        }
        q = gcd(m, GAP) ;
        if ( q == 1) continue ;
        for(k = 0; k< SIEVE_SIZE; ++k) {
            d = MOD[k] ;
            if ( q%d != 0 ) continue ;
            for (a = 0; a < m; ++a){
               if(sieve[k][a%d]){ sieve[row][a] = 0; }
            }
        }
   }
}

void checkSieve(void)
{
    unsigned row, m, x ;
    for (row = 1; row < SIEVE_SIZE; ++row){
        m = MOD[row] ;
        for (x = 1; x < m; ++x){
            if (sieve[row][x] == 0) continue ;
            proof(m, x);
        }
        printf("%05.2f%%\r", 100.0*(1+row)/SIEVE_SIZE);
    }
}

//------------------------

//	(12*m)^2 < 2^63 ; if m <= GAP/24 (cf. "killing") then
//	m <= 5*7*11*13*17*19*23 and 24*m < 2^31

void filter(unsigned m, unsigned S[])   // m odd
{
    unsigned fcount = 0 ;
	clear_set(S,FILTER_SIZE);
	filter1a(m,S,fcount) ;
	filter1b(m,S,fcount) ;
	filter1c(m,S,fcount) ;
	filter2a(m,S,fcount) ;
	filter2b(m,S,fcount) ;
	filter2c(m,S,fcount) ;
	filter2d(m,S,fcount) ;
	S[fcount] = 0		 ; //		END mark
}


// filter1a		b+pc=0 mod 4bcd-1

void filter1a(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned i, j, v, m1, sf ;
	unsigned __int64  D[DIVISORS_SIZE] ;
	unsigned __int64  b, c, q, r ;
	 if (m%4==3)  m1 = m;
	 else if ( m%3 !=0 ) m1 = 3*m;
	      else return ;
	 v = gcd(m1,3);
	 q = m1 + 1;
	 divisors(q/4, D );
	 for(i = 0; (b = unsigned(D[i])); ++i) {
		 for(j = 0; (c =unsigned( D[j])); j++) {
	          if (gcd(b,c)>1) continue;
	          r = q/c;                  //  r = 1/c  mod m1
		      r *= b ;                  //  r = b/c  mod m1  // r:=mulMod(q/c,b,m1);
			  if ( (r+1)%v!=0 ) continue ;
			  sf = m - r%m ;
			  if (member(sf,S)) continue ;
			  S[fcount++] = sf;
	     }
	 }
}

// filter1b    p+E=0 mod 4ab  et  a+b=0 mod E

void filter1b(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned  i, j, k, u, v, sf, t, T[] = {1, 2, 3, 6, 0} ;
    unsigned __int64 D1[DIVISORS_SIZE], D2[DIVISORS_SIZE] ;
    unsigned  E, a, b  ;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i]); ++i) {
        v = 4*t*u ;
        divisors(t*m, D1);
        for (j = 0; (a = unsigned(D1[j])); ++j) {
            b = (t*m)/a ;
            if (b < a) continue ;
            if ( gcd(a,b)>1 ) continue ;
            divisors(a+b, D2) ;
            for(k = 0; (E = unsigned(D2[k])); ++k) {
                if ((E + 1)%v != 0) continue ;
                sf = m - E%m ;
                if (member(sf,S)) continue ;
                S[fcount++] = sf ; //  (a+b,ab) = 1  => (E,m) = 1
            }
        }
    }
}

// filter1c    p+E+4bbd=0  mod 4bdE        /// 4bbd <= (12 m)^2

void filter1c(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned  i, j, k, u, v, sf, t, T[] = {1, 2, 3, 6, 0};
    unsigned __int64 D[DIVISORS_SIZE] ;
    unsigned __int64 E, b, bd, s ;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i]); ++i) {
        v = 4*t*u ;
        divisors(t*m, D);
        for (j = 0; (E = D[j]); ++j) {
            if ( (E+1)%4 != 0 ) continue ;
            bd = (t*m)/E ;
            if ( gcd(bd,E)>1 ) continue ;
            for(k = 0; (b = D[k]); ++k) {
                if (bd %b != 0) continue ;
                s = E+4*b*bd ;                   //  s = E + mulMod(4*b,bd,4*t*m)
                if ( (s+1) %v != 0 ) continue ;
                sf = m - s%m ;
                if (member(sf,S)) continue ;
                S[fcount++] = sf ;                // (s,4bdE)=1 => (s,m) = 1
            }
        }
    }
}
// filter2a    pE+1=0 mod 4ab  et  a+b=0 mod E

void filter2a(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned i, j, k, u, v, sf, t, T[] = {1, 2, 3, 6, 0} ;
    unsigned __int64 D1[DIVISORS_SIZE], D2[DIVISORS_SIZE] ;
    unsigned  E, a, b;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i]); ++i) {
        v = 4*t*u ;
        divisors(t*m, D1);
        for (j = 0; (a = unsigned(D1[j])); ++j) {
            b = (t*m)/a ;
            if (b < a) continue ;
            if ( gcd(a,b)>1 ) continue ;
            divisors(a+b, D2) ;
            for(k = 0; (E = unsigned(D2[k])); ++k) {
                if ((E + 1)%v != 0) continue ;
                sf =  m - invmod(E,m) ;
                if (member(sf,S)) continue ;
                S[fcount++] = sf ;  //  (a+b,ab) = 1 => (E,m) = 1
            }
        }
    }
}


// filter2b :	p+F = 0 mod 4bc  et  pb+c = 0 mod F

void filter2b(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned i, j, k, u, v, w, sf, t, T[] = {1, 2, 3, 6, 0} ;
    unsigned __int64 D[DIVISORS_SIZE], R[2], M[2], s ;
    unsigned  F, b, c, bc ;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i]); ++i) {
        v = 4*t*u ;
        divisors(t*m, D);
        for (j = 0; (F = unsigned(D[j])); ++j) {
            if ( (F+1)%4 != 0 ) continue ;
            bc = (t*m)/F ;
            if ( gcd(bc,F)>1 ) continue ;
            w = gcd(4*bc,24);
            if ( (F+1)%w != 0 ) continue ;
            for(k = 0; (b = unsigned(D[k])); ++k) {
                if ( bc%b != 0 ) continue ;
                c = bc/b ;
                R[0] = c*invmod(b,F) ;
                R[0] %= F; M[0] = F ;
                R[1] = F ; M[1] = 4*bc ;  // 4*bc*F <= 24*m
                s = chrem(R,M);
                if ((s + 1)%v != 0) continue ;
                sf = m - s%m ;
                if (member(sf,S)) continue ;
                S[fcount++] = sf ;  // (s,4bcF)=1 => (s,m) = 1
            }
        }
    }
}


// filter2c    p+F=0 mod 4bd  et  4bbd+1=0 mod F        /// 4bbd <= (12 m)^2

void filter2c(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned __int64  D1[DIVISORS_SIZE], D2[DIVISORS_SIZE] ;
    unsigned i, j, k, u, v, t, T[] = {1, 2, 3, 6, 0}, m1, sf ;
    unsigned __int64 b, d, F ;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i]); ++i) {
        v = 4*t*u ; m1 = t*m;
        divisors(m1, D1);
        for (j = 0; (b = D1[j]); ++j) {
            d = m1/b;
            divisors(4*b*b*d+1, D2) ;          // 4*b^2*d < (12*m)^2 ; if m = gap (cf. "killing") then gap_maxi = 5*7*11*13*17*19*23
            for(k = 0; (F = D2[k]); ++k) {
                if ((F + 1)%v != 0) continue ;
                sf = m - F%m ;
                if (member(sf,S)) continue ;
                S[fcount++] = sf ;             // (4bd,F) = 1 => (m, F) = 1
            }
        }
    }
}

// filter2d    p+F=0 mod 4cd  et  pp+4ccd=0 mod F        // 4ccd <= (12 m)^2

void modsqrt (unsigned s, unsigned n, unsigned Q[]) // output : Q[] = solutions of q^2 = s mod n
{
    unsigned __int64 q;
	unsigned j = 0 ;
	s %= n;
	for(j = 0, q = 1; q < (n+1)/2; ++q){
		if ( (q*q) %n == s ){
			Q[j++] = unsigned(q);
			Q[j++] = unsigned(n - q);
		}
	}
	Q[j]=0 ; // END mark
}

void filter2d(unsigned m, unsigned S[], unsigned &fcount)
{
    unsigned __int64 D[DIVISORS_SIZE], R[2], M[2], s ;
    unsigned n, i, j, k, u, v, w1, w2, t, T[] = {1, 2, 3, 6, 0}, sf ;
    unsigned   Q[300] = {0} ; // 300 > 2^ROW1
    unsigned   F, c, cd, cdf, q, s2   ;
    u = gcd(m,3);
    if (u == 3) T[2] = 0 ;
    for (i = 0; (t = T[i])!= 0; ++i) {
        v = 4*t*u ;
        divisors(t*m, D);
        for (j = 0; (F = unsigned(D[j])); ++j) {
            if ( (F+1) %4 != 0 ) continue ;
            cd = (t*m)/F ;
            if ( gcd(cd,F)>1 ) continue ;
            w1 = gcd(4*cd,24);
            if ( (F+1) %w1 != 0 ) continue ;
            w2 = gcd(F,24); cdf = cd % F ;					// w2 = gcd(F,3)
            for(k = 0; (c = unsigned(D[k])); ++k) {
                if ( cd %c != 0 ) continue ;
                s2 = F - (4*c*cdf) %F ;
                if ( (s2-1) %w2 != 0 ) continue ;
                modsqrt(s2, F, Q) ;
                for (n = 0; (q = Q[n]); ++n){
                    R[0] = q ; M[0] = F ;
                    R[1] = 4*cd - F %(4*cd) ; M[1] = 4*cd ;
                    s = chrem(R,M);                        // 4*cd*F <= LCM(24,m)
                    if ((s - 1) %v != 0) continue ;
                    sf = s %m ;
                    if (member(sf,S)) continue ;
                    S[fcount++] = sf ;  // (s,4cdF) = 1 => (s,m) = 1
                }
            }
        }
    }
}



/************************
        residues.h
*************************/
#pragma once

void setResidues (unsigned deep = ROW1)		; // deep > 0 (deep = 1 <--> initialization)




/****************************
        residues.cpp
*****************************/

#include "include.h"

#include "main.h"
#include "sieve.h"
#include "filter_proof.h"
#include "residues.h"

/*  header
void setResidues    (unsigned deep = ROW1)		; // deep > 0 (deep = 1 <--> initialization)
*/

//  body
void firstResidues		(unsigned row, unsigned  R1[], unsigned  R[])		; // output : R
void reduction			(unsigned row, unsigned  R2[], unsigned  R[])		;  // output : R
void setKilling			(void)										;
void setKillingFilter	(unsigned x, unsigned C[])	;
void checkKilling       (void)  ;

// VARIABLES

// killingFilter[x] = S*(x) for x in DG.
// these filters remove ("kill") some main residues.


const	unsigned	KILLING_ROW  = 200		,
					KILLING_SIZE = 100		;
		unsigned	DG[KILLING_ROW] = {0}	;	//	divisors of GAP/24 = 5*7*11*13*17*19*23

		unsigned	residues[RESIDUES_SIZE] = {0}    ;
		unsigned	residues2[RESIDUES_SIZE] = {0}						;

		unsigned	gap [10] = {24}										;	// gap[0] = 24, gap[1] = 24*MOD[1], ... gap[ROW1 - 1] = GAP

		unsigned	killingFilter [KILLING_ROW][KILLING_SIZE]  = {{0}}	;	//	killingFilter[x][i] < x < GAP/24 < 2^31





// PROTOTYPES


void setResidues (unsigned deep) // By default deep = ROW1 (deep > 0 ; deep = 1 <--> initialization)
{	unsigned row ;
	unsigned *R1 = residues ;
	unsigned *R2 = residues2 ;
	setKilling();
	R1[0] = 1; R1[1] = 0;				    // initialization
	for (row = 1; row < deep; ++row) {
		firstResidues(row, R1, R2);         // output : R2
		reduction(row, R2, R1) ;            // output : R1
	}
}

void firstResidues (unsigned row, unsigned  R1[], unsigned  R[])   //	output : R
{	unsigned i, k, a ;
	__int64 x[2];
	unsigned __int64  m0, m1, m, t0, t1, r0, r1, r, b ;
	R[0]=0;
	m0 = MOD[row];
	m1 = gap[row-1];
	m = m0*m1 ;							// (m0,m1) = 1 ; m = gap[row]
	gcdex(m0,m1,x) ;
	if (x[0] < 0) {x[0] += m1 ; }
	if (x[1] < 0) {x[1] += m0 ; }
	t0 = m1*x[1] ;						// 0<= t0 < m <= GAP ; idem t1
	t1 = m0*x[0] ;						// t0 + t1 = 1 (mod m)
	for (k = 0, a = 0; a < MOD[row]; ++a) {
		if (sieve[row][a]) continue ;
		r0 = mulMod(t0,a,m) ;			// r0 = (t0*a) % m ;
		for (i = 0; (b = R1[i]) != 0; ++i) {
			r1 = mulMod(t1,b,m) ;       // r1 = (t1*b) % m ;
			r = (r0 + r1)%m ;
			R[k++] = unsigned(r);
		}
	}
	R[k] = 0 ;							// END mark
}



void reduction(unsigned row, unsigned R2[], unsigned R[])  // output : R
{
	unsigned *C ;
	unsigned  r, x, g  ;
	unsigned  m, i, j, k = 0 ;
	m = MOD[row];
	g = gap[row]/24 ;
	R[0]=0;
	for (j = 0; (r = R2[j]) != 0; ++j) {
		for (i = 0; (x = DG[i]) != 0; i++){
			if (g%x > 0 || x%m > 0) continue ;
			C = killingFilter[i] ;
			if ( member(r%x,C) ) break ;
		}
		if (x == 0) { R[k++] = r ;}
	}
	R[k] = 0 ;                              // END mark
}


//---------------------------------------


void setKilling (void)
{
	unsigned *C ;
	unsigned  i, x, un[] = {1,0};
	divisors(GAP/24, DG) ;
	minus_set(DG,un,DG);
	sortup(DG);
	gap[0] = 24;
	for (i = 1; i < ROW1 ; ++i) {
		gap[i] = gap[i-1]*MOD[i] ;
	}
	gap[i] = 0 ;			  // END mark
	for (i = 0; (x = DG[i])!= 0; ++i) {
		C = killingFilter[i] ;
		setKillingFilter(x, C) ;
	}
	checkKilling() ;
}

void setKillingFilter( unsigned x, unsigned C[])
{	bool old ;
	unsigned S[FILTER_SIZE] = {0} ;
	unsigned i, j, n, r, m;
	filter (x, S);
	for (j = 0, n = 0; (r = S[n])!= 0; ++n ){
        old = false ;
		for (i = 0; (m = DG[i]) < x; ++i) {
			if ( x%m != 0 ) continue ;
			if ( (old = member(r%m,killingFilter[i])) ) break ; //  set "old"
		}
		if ( !old ) C[j++] = r;
	}
	C[j] = 0 ;                               // END mark
}

void checkKilling (void)
{
    unsigned *C, i, j , m, x, n = nops(DG) ;
    for (i = 0; (m = DG[i])!= 0; ++i){
        C = killingFilter[i] ;
        for (j = 0; (x = C[j])!= 0; ++j){ proof(m,x); }
        printf("%05.2f%%\r", 100.0*i/n);
   }
}


/*******************
    filter_proof.h
********************/
#pragma once

void proof(unsigned m, unsigned x)  ;



/******************************
        filter_proof.cpp
*******************************/
/*
        1) The prime integers n < 5000 are certified by an element of
          {3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43}.

        2) If n > 5000 is a prime integer such that n = x (mod m)
        where m < 5000 or m | GAP then (m, x) = 1.

        3) Let row (0 < row < SIEVE_SIZE) and x (0 < x < m = MOD[row])
        such as (m, x) = 1 and  sieve[row][x] = 1.

        First, we set the prime polynomial p = p0 + p1*t where
                p0 = ChineseRemainder([1,x],[24,m])
                p1 = LCM(24,m)

        Next, we find four polynomials a, b, c, d such that
                 4*a*b*c*d = a + b + p*c           (1)
        or
                 4*a*b*c*d = p*(a + b) + c         (2)

        Hence, for any prime integer n > 5000 such that
                n%24 = 1  and  n%m = x
        where m = MOD[row] and sieve[row][x] = 1
        there exists an integer t such that n = p(t)
        which shows that n verifies the Erdos-Straus conjecture.

        4) As it is very easy to check the algebraic calculations on polynomials,
        we have the PROOF that the filters are accurate without having to
        examine closely neither the functions that build the filters, neither
        those that find the polynomials a, b, c, d.

*/

#include "include.h"
#include "main.h"

/* header
void proof(unsigned m, unsigned x)  ;
*/

// body
bool testedPoly(unsigned m, unsigned x, poly3& p) ; // out p
unsigned getSol(poly3 &p, poly3 S[])    ;

bool getSol1a(poly3& p, poly3 S[])  ;
bool getSol1b(poly3& p, poly3 S[])  ;
bool getSol1c(poly3& p, poly3 S[])  ;
bool getSol2a(poly3& p, poly3 S[])  ;
bool getSol2b(poly3& p, poly3 S[])  ;
bool getSol2c(poly3& p, poly3 S[])  ;
bool getSol2d(poly3& p, poly3 S[])  ;

//////////////////////////////////////////////////////

void proof(unsigned m, unsigned x)
{
    if (gcd(m,x) > 1) return ;
    poly3 u, v, p, S[4] ;
    poly3 &a = S[0], &b = S[1], &c =S[2], &d = S[3] ;    //  S = {a, b, c, d}
    unsigned n ;
    if (!testedPoly(m,x,p)){
        cout<<endl<<"error : m = "<<m <<", x = "<<x <<endl<<endl;
        exit(20) ;
    }
    n = getSol(p, S) ;
    switch(n){
        case 0 :{
            cout<<endl<<"error in proof() : m = "<<m<<",  x = "<<x<<",  p = "; p.print();
            exit(10) ;
        }
        case 1 : case 2 : case 3 :{
            u = 4*a*b*c*d ;
            v = a + b + p*c ;
            if(u == v) break ;
            cout<<endl<<"error in proof() : m = "<<m<<",  x = "<<x<<",  p = "; p.print();
            cout<<"a = ";a.print(); cout<<"b = ";b.print(); cout<<"c = ";c.print(); cout<<"d = ";d.print() ;
            exit(10+n) ;
        }
        case 4 : case 5 : case 6 : case 7 :{
            u = 4*a*b*c*d ;
            v = p*(a + b) + c ;
            if(u == v) break ;
            cout<<endl<<"error in proof() : m = "<<m<<",  x = "<<x<<",  p = "; p.print();
            cout<<"a = ";a.print(); cout<<"b = ";b.print(); cout<<"c = ";c.print(); cout<<"d = ";d.print() ;
            exit(10+n) ;
        }
    }
}

bool testedPoly(unsigned m, unsigned x, poly3& p)
{
    unsigned p0, k = 24 ;
    if (m%3 == 0){
        k = 8 ;
        if (x%3 != 1) return(false) ;
    }
    unsigned r[2] = {1, x}, q[2] = {k, m} ;
    p0 = chrem(r, q) ;
    p = poly3(p0, k*m) ;
    return(true) ;
}


unsigned getSol(poly3 &p, poly3 S[])     // p == 1 mod 24 and p == x mod m
{
	if ( getSol1a(p, S) ) return(1) ;
	if ( getSol1b(p, S) ) return(2) ;
	if ( getSol1c(p, S) ) return(3) ;
	if ( getSol2a(p, S) ) return(4) ;
	if ( getSol2b(p, S) ) return(5) ;
	if ( getSol2c(p, S) ) return(6) ;
	if ( getSol2d(p, S) ) return(7) ;
    return(0) ;                          //  error
}


// filter1a		b+pc=0 mod 4bcd-1

bool getSol1a(poly3& p, poly3 S[])
{   unsigned i, j, k, m1 ;
	unsigned __int64  D[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	unsigned  b, c, q ;
	divisors(p.coeff(1), M) ;
	for (i = 1; (m1 = M[i]); ++i){
        q = m1 + 1;    // m1 == 4bcd-1
        if(q%4 != 0) continue ;
        divisors(q/4, D );
        for(j = 0; (b = unsigned(D[j])); ++j) {
            for(k = 0; (c =unsigned( D[k])); k++) {
	          if((b+p0*c)%m1 != 0) continue ;
	          if (gcd(b,c)>1) continue ;
			  S[0] = (b+p*c)/m1; S[1] = b; S[2] = c ; S[3] = q/(4*b*c) ;
			  return(true) ;
            }
        }
	}
    return (false);    //  no solution
}


// filter1b    p+E=0 mod 4ab  et  a+b=0 mod E

bool getSol1b(poly3& p, poly3 S[])
{    unsigned  i, j, k ;
	 unsigned __int64 D1[DIVISORS_SIZE], D2[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	 unsigned  E, a, b, ab  ;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (ab = M[i]); ++i){
	     divisors(ab, D1);
		 for (j = 0; (a = unsigned(D1[j])); ++j) {
			 b = ab/a ;
			 if ( gcd(a,b)>1 ) continue ;
			 divisors(a+b, D2) ;
			 for(k = 0; (E = unsigned(D2[k])); ++k) {
			     if((p0 + E)%(4*ab) != 0) continue ;
			     S[0] = a; S[1] = b; S[2] = (a+b)/E ; S[3] = (p+E)/(4*ab) ;
			     return(true) ;
			 }
		 }
	 }
	 return(false) ;    // no solution
}

// filter1c    p+E+4bbd=0  mod 4bdE        /// 4bbd <= (4m)^2

bool getSol1c(poly3& p, poly3 S[])
{    unsigned  i, j, k ;
	 unsigned __int64 D[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	 unsigned __int64 E, b, bd, bdE, s ;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (bdE = M[i]); ++i){
	     divisors(bdE, D);
		 for (j = 0; (E = D[j]); ++j) {
			 if ( (1+E)%4 != 0 ) continue ;
			 bd = bdE/E ;
			 if ( gcd(bd,E)>1 ) continue ;
			 for(k = 0; (b = D[k]); ++k) {
				 if (bd %b != 0) continue ;
				 s = E+4*b*bd ;
				 if ( (p0+s) %(4*bdE) != 0 ) continue ;
			     S[0] = (p+E)/(4*bd); S[1] = b; S[2] = (p+s)/(4*bdE) ; S[3] = bd/b ;
			     return(true) ;
			 }
		 }
	 }
	 return(false) ;    //  no solution
}


// filter2a    pE+1=0 mod 4ab  et  a+b=0 mod E

bool getSol2a(poly3& p, poly3 S[])
{	 unsigned i, j, k ;
	 unsigned __int64 D1[DIVISORS_SIZE], D2[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	 unsigned  E, a, b, ab;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (ab = M[i]); ++i){
	     divisors(ab, D1);
		 for (j = 0; (a = unsigned(D1[j])); ++j) {
			 b = ab/a ;
			 if ( gcd(a,b)>1 ) continue ;
			 divisors(a+b, D2) ;
			 for(k = 0; (E = unsigned(D2[k])); ++k) {
				 if ((p0*E + 1)%(4*ab) != 0) continue ;
			     S[0] = a; S[1] = b; S[2] = (a+b)/E; S[3] = (p*E+1)/(4*ab) ;
			     return(true) ;
			 }
		 }
	 }
	 return(false) ;    //  no solution
}


// filter2b :	p+F = 0 mod 4bc  et  pb+c = 0 mod F

bool getSol2b(poly3& p, poly3 S[])
{	 unsigned i, j, k ;
	 unsigned __int64 D[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	 unsigned  F, b, c, bc, bcF ;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (bcF = M[i]); ++i){
	     divisors(bcF, D);
		 for (j = 0; (F = unsigned(D[j])); ++j) {
			 if ( (1+F)%4 != 0 ) continue ;
			 bc = bcF/F ;
			 if ( gcd(bc,F)>1 ) continue ;
			 if ( (p0+F)%(4*bc) != 0 ) continue ;
			 for(k = 0; (b = unsigned(D[k])); ++k) {
				 if ( bc%b != 0 ) continue ;
				 c = bc/b ;
				 if ((p0*b+c)%F != 0) continue ;
			     S[0] = (p*b+c)/F; S[1] = b; S[2] = c; S[3] = (p+F)/(4*bc) ;
			     return(true) ;
			 }
		 }
	 }
	 return(false) ;    // no solution
}


// filter2c    p+F=0 mod 4bd  et  4bbd+1=0 mod F        /// 4bbd <= (12 m)^2

bool getSol2c(poly3& p, poly3 S[])
{
	 unsigned __int64  D1[DIVISORS_SIZE], D2[DIVISORS_SIZE], M[DIVISORS_SIZE],
                       p0 = p.coeff(0);
	 unsigned i, j, k;
	 unsigned __int64 F, b, d, bd ;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (bd = M[i]); ++i){
	     divisors(bd, D1);
		 for (j = 0; (b = D1[j]); ++j) {
		     d = bd/b ;
			 divisors(4*b*bd + 1, D2) ;        // 4bbd <= (12m)^2 ; if m = gap (cf. "killing") then gap_maxi = 5*7*11*13*17*19*23
			 for(k = 0; (F = D2[k]); ++k) {
				 if ((p0+F)%(4*bd) != 0) continue ;
				 poly3 c = (p+F)/(4*bd) ;
			     S[0] = (p*b+c)/F; S[1] = b; S[2] = c; S[3] = d ;
			     return(true) ;
			 }
		 }
	 }
	 return(false) ;    // no solution
}

// filter2d    p+F=0 mod 4cd  et  pp+4ccd=0 mod F        // 4ccd <= (12 m)^2

bool getSol2d(poly3& p, poly3 S[])
{
     unsigned __int64 D[DIVISORS_SIZE], M[DIVISORS_SIZE],
                      p0 = p.coeff(0);
	 unsigned i, j, k ;
	 unsigned   F, c, cd, cdF ;
	 divisors(p.coeff(1)/4, M) ;
	 for (i = 1; (cdF = M[i]); ++i){        //  (-1/F) == -1
	     divisors(cdF, D);
		 for (j = 0; (F = unsigned(D[j])); ++j) {
			 if ( (1+F)%4 != 0 ) continue ;
			 cd = cdF/F ;
			 if ( gcd(cd,F)>1 ) continue ;
			 if ( (p0+F)%(4*cd) != 0 ) continue ;
			 for(k = 0; (c = unsigned(D[k])); ++k) {
				 if ( cd %c != 0 ) continue ;
				 if ((p0*p0+4*c*cd)%F != 0) continue ;
				 poly3 b = (p+F)/(4*cd) ;
				 S[0] = (p*b+c)/F; S[1] = b; S[2] = c; S[3] = cd/c ;
				 return(true) ;
             }
         }
     }
     return(false) ;    // no solution
}




/*************************************************
             polynomials.h
**************************************************/
#pragma once


class poly3
{
    long long c[4] ;  // coefficients

    public:

    poly3(long long c0 = 0, long long c1 = 0, long long c2 = 0, long long c3 = 0) ;
    ~poly3() ;
    long long coeff(unsigned i) ;
    void print(char t = 't') ;

    friend bool operator==(const poly3 &p, const poly3 &q) ;
    friend bool operator!=(const poly3 &p, const poly3 &q) ;
    friend poly3 operator+(const poly3 &p, const poly3 &q) ;
    friend poly3 operator+(long long k, const poly3 &p) ;
    friend poly3 operator*(const poly3 &p, const poly3 &q) ;
    friend poly3 operator*(long long k, const poly3 &p) ;
    friend poly3 operator/(const poly3 &p, long long k) ;
};




/*********************************
        polynomials.cpp
**********************************/
/*
We assume that sum and product give only polynomials of degree <= 3.
We define only the needed operators.
*/

#include "include.h"


const double MAXLL = 1LL<<57;

long long prod(long long a, long long b)
{
   double z = (double) a*b;
    if (z < 0) {z = -z ;}
    if (z > MAXLL){
        cout<<endl<<endl<<"overflow in poly3 : "<<" a = "<<a<<", b = "<<b<<", a*b = "<<a*b<<", z = "<<z<<endl<<endl;
        exit(1);
    }
    return(a*b);
}


//  public:

poly3::poly3(long long c0, long long c1, long long c2, long long c3)
{
    c[0] = c0 ; c[1] = c1 ;c[2] = c2 ; c[3] = c3 ;
}

poly3::~poly3(){ ;}

long long poly3::coeff(unsigned i)
{
    return c[i] ;
}

bool operator==(const poly3& p, const poly3& q)
{
    unsigned i;
    for (i = 0; i < 4; ++i) {
        if (p.c[i] != q.c[i]) return(false);
    }
    return(true) ;
}

bool operator!=(const poly3& p, const poly3& q)
{
    unsigned i;
    for (i = 0; i < 4; ++i) {
        if (p.c[i] != q.c[i]) return(true);
    }
    return(false) ;
}



poly3 operator+(const poly3& p, const poly3& q)
{
    poly3 r ;
    unsigned i ;
    for (i = 0; i < 4; ++i){
        r.c[i] = p.c[i] + q.c[i] ;
    }
    return(r) ;
}

poly3 operator+(long long  k, const poly3& p)
{
    poly3 r ;
    unsigned i ;
    r.c[0] = k + p.c[0] ;
    for (i = 1; i < 4; ++i){
        r.c[i] = p.c[i] ;
    }
        return(r) ;
}

poly3 operator*(const poly3& p, const poly3& q)
{
    poly3 r ;
    const long long *a = p.c, *b = q.c ;
    r.c[0] = prod(a[0],b[0]) ;
    r.c[1] = prod(a[0],b[1]) + prod(a[1],b[0]) ;
    r.c[2] = prod(a[0],b[2]) + prod(a[1],b[1]) + prod(a[2],b[0]) ;
    r.c[3] = prod(a[0],b[3]) + prod(a[1],b[2]) + prod(a[2],b[1]) + prod(a[3],b[0]) ;
    return(r) ;
}


poly3 operator*(long long k, const poly3& p)
{
    poly3 r ;
    unsigned i ;
    for (i = 0; i < 4; ++i){
        r.c[i] = prod(k, p.c[i]) ;
    }
    return(r) ;
}

poly3 operator/(const poly3& p, long long k)
{
    poly3 r ;
    unsigned i ;
    for (i = 0; i < 4; ++i){
        r.c[i] = p.c[i] / k ;
    }
    return(r) ;
}

 void poly3::print(char t)
{
    unsigned a, i, k = 0 ;
    if (c[0] != 0) {cout<<c[0] ; ++k ;}
    for(i = 1; i < 4; ++i){
        if (c[i] == 0) continue ;
        if (c[i] < 0) {
            a = -c[i] ;
            if (k>0) cout<<" - " ; else cout<<"- " ;
        }
        else {
            a = c[i] ;
            if (k > 0) cout<<" + " ;
        }
        ++k ;
        if (a == 1) cout<<t ;
        else cout<<a<<"*"<<t ;
        if (i > 1) cout<<"^"<<i ;
    }
    if (k == 0) cout<<0 ;
    cout<<endl ;
}



/************************************************
            numfunctions.h
*************************************************/
#pragma once

// CONSTANTS

     const int      FACTORS_SIZE  = 15          ,  //  convenient for __int64
		            DIVISORS_SIZE = 3000        ;  //  20951330400 has 2880 divisors : more is possible

     extern unsigned __int64 bigNumbers[]		;

// PROTOTYPES

	void setPRIME(void)												    ;
	void factors(unsigned n, unsigned F[FACTORS_SIZE][2])					;  // END mark = 0
	void factors(unsigned __int64 n, unsigned __int64 F[FACTORS_SIZE][2])	;  // END mark = 0
	void divisors(unsigned n, unsigned D[DIVISORS_SIZE])					;  // END mark = 0
	void divisors(unsigned __int64 n, unsigned __int64 D[DIVISORS_SIZE])	;  // END mark = 0

	bool isprime(unsigned __int64 n)										;  // false => not prime;   true && !tooBig(n) => prime

	unsigned __int64 powerMod(unsigned a, unsigned __int64 m, unsigned __int64 n)		;
	unsigned __int64 mulMod(unsigned __int64 a, unsigned __int64 b, unsigned __int64 n)	;

	unsigned gcd		 (unsigned a, unsigned b)					;
	unsigned __int64 gcd (unsigned __int64 a, unsigned __int64 b)	;
								;
	unsigned gcdex          (unsigned a, unsigned b, int x[2])						;  // x[0]*a + x[1]*b = gcd(a,b)
	unsigned __int64 gcdex  (unsigned __int64 a, unsigned __int64 b, __int64 x[2])	;

	unsigned invmod(unsigned x, unsigned m)											;
	unsigned invmod(unsigned __int64 x, unsigned m)									;
	unsigned __int64 invmod(unsigned __int64 x, unsigned __int64 m)					;

	unsigned		 chrem	(unsigned r[2], unsigned m[2])							;  // (m0,m1) > 1 => chrem(r,m) = 0
	unsigned __int64 chrem	(unsigned __int64 r[2], unsigned __int64 m[2])			;



/******************************
        numfunctions.cpp
*******************************/
#include "include.h"


	const unsigned int	PRIME_SIZE = 25000      ,
						BIGPRIME_SIZE = 1000    ;

	unsigned 	PRIME[PRIME_SIZE + BIGPRIME_SIZE] = {2,3}	;

//	some "big" prime numbers
//	needed for naive factorization of some "big" numbers

	unsigned 	BIGPRIME[BIGPRIME_SIZE]={
287783, 288539, 289889, 295363, 297289, 299147, 299807, 301013, 302399, 305663,
313979, 314441, 314651, 315449, 315677, 315899, 316109, 316793, 319027, 324251,
324293, 340073, 343709, 345601, 347359, 348889, 351959, 352049, 358879, 363277,
363589, 365567, 373463, 374557, 374677, 376393, 383371, 385589, 388273, 389167,
389401, 392113, 392281, 392827, 394837, 394931, 396031, 397811, 402403, 404123,
405529, 407521, 407621, 407893, 410117, 413167, 417239, 417577, 417733, 427241,
432359, 435529, 439409, 439471, 453269, 453667, 461599, 466139, 468451, 484531,
488353, 490169, 490417, 495947, 497137, 513053, 532537, 538523, 539743, 555967,
556267, 562763, 569077, 573481, 575009, 584911, 596863, 603173, 605401, 608177,
612217, 620689, 623947, 624007, 634687, 657911, 660899, 674941, 676009, 681839,
687437, 705013, 710503, 730789, 740123, 767513, 770839, 775633, 784351, 809203,
819463, 838153, 843067, 845431, 845749, 876107, 880813, 897499, 918613, 938293,
938359, 946459, 962497, 986339, 1002173, 1008041, 1013773, 1031489, 1036261, 1040203,
1070689, 1091159, 1091221, 1141223, 1147511, 1209073, 1219457, 1236827, 1256429, 1343767,
1396663, 1531469, 1769539, 1773601, 1840261, 1882607, 1895989, 1963391, 2013001, 2123557,
2159821, 2256343, 2397481, 2464811, 2571731, 2695703, 2701529, 3149521, 3229357, 3265357,
3357847, 3358889, 3418769, 3480929, 3670981, 3735911, 3859027, 3911057, 4400317, 4669051,
4768339, 4925339, 5805161, 5951599, 6654019, 8519827, 8772853, 13067609, 26058271, 366819941,
0 } ;


 unsigned __int64 bigNumbers[BIGPRIME_SIZE] = {0}	;
 unsigned bigCount = 0								;
 const unsigned __int64 SPRP_LIMIT = 1ULL<<63       ; // = 2^63

// PROTOTYPES


bool tooBig (unsigned __int64 n)
{
	return(n > SPRP_LIMIT);
}


 /*---------------------------------------------
           prime numbers (trial division)
  ----------------------------------------------*/

 void setPRIME(void)
{	unsigned *PR = &PRIME[1], *q = &PRIME[2], *big = BIGPRIME, *t  = PR;
	unsigned  x, p, N = PRIME_SIZE - 2 ;
	bool prime ;
	for (x = 5; N > 0 ; x += 2) {
		prime = true;
		t = PR;
		while( (p = *t++) != 0  && p*p <= x) {
			if ( x%p == 0 ) { prime = false; break; }
		}
		if (prime){ *q++ = x ; --N; }
	}
	while( *big != 0 ) *q++ = *big++ ;
	*q = 0 ;		// END mark
 }



/*-----------------------------------------
               factors()
  -----------------------------------------*/

 void factors(unsigned  n, unsigned F[][2])
 {	unsigned *Q = PRIME ;
	unsigned  p ;
	unsigned a ;
	while ( (p = *Q++) != 0 ) {
		if (p > n/p) break;
		if (n%p == 0) {
			 n /= p; a = 1 ;
		     while( n%p == 0 ) { n /= p; ++a ; }
			 (*F)[0] = p; (*F)[1] = a; ++F ;
		 }
	}
	if ( n > 1 ) {
		(*F)[0] = n; (*F)[1] = 1; ++F ;
		if ( tooBig(n) || !isprime(n) ){    // select big factors
			bigNumbers[bigCount++] = n ;	// for external analysis
		}
	}
	(*F)[0] = 0; (*F)[1] = 0;  // END mark
 }


 void factors(unsigned __int64 n, unsigned __int64 F[FACTORS_SIZE][2])
 {	unsigned *Q = PRIME ;
	unsigned __int64 p ;
	unsigned a ;
	while ( (p = *Q++) != 0 ) {
		if (p > n/p) break;
		if (n%p == 0) {
			 n /= p; a = 1 ;
		     while( n%p == 0 ) { n /= p; ++a ; }
			 (*F)[0] = p; (*F)[1] = a; ++F ;
		 }
	}
	if ( n > 1 ) {
		(*F)[0] = n; (*F)[1] = 1; ++F ;
		if ( tooBig(n) || !isprime(n) ){    // select big factors
			bigNumbers[bigCount++] = n ;	// for external analysis
		}
	}
	(*F)[0] = 0; (*F)[1] = 0;  // END mark
 }


 /*------------------------------------------------------
         divisors() : memory overflow not checked
  -------------------------------------------------------*/

 void divisors(unsigned n, unsigned D[DIVISORS_SIZE])
 {	 unsigned  *dmin, *dmax, *d = D ;
	 unsigned  F[FACTORS_SIZE][2] = {{0}}, a, p ;
	 unsigned  (*f)[2] = F;
     factors(n,F) ;
	 *d++ = 1;
	 while ((p = (*f)[0])) {
		 dmin = D ;
		 for(a = (*f++)[1]; a > 0; --a) {
			 dmax = d ;
			 while ( dmin < dmax ) { *d++ = (*dmin++)*p ;}
		 }
	 }
	 *d = 0 ;
 }

 void divisors(unsigned __int64 n, unsigned __int64 D[DIVISORS_SIZE])
 {	 unsigned __int64 *dmin, *dmax, *d = D ;
	 unsigned __int64 F[FACTORS_SIZE][2] = {{0}}, a, p ;
	 unsigned __int64 (*f)[2] = F;
     factors(n,F) ;
	 *d++ = 1;
	 while ((p = (*f)[0])){
		 dmin = D ;
		 for(a = (*f++)[1]; a > 0; --a) {
			 dmax = d ;
			 while ( dmin < dmax ) { *d++ = (*dmin++)*p ;}
		 }
	 }
	 *d = 0 ;
 }


  /*------------------------------------------
                  gcd()
  -------------------------------------------*/
  unsigned gcd (unsigned a, unsigned b)
  {   while (b != 0) {
          a %= b ;
	      if (a !=0 ) b %= a ;
		  else return(b);
      }
      return(a);
  }

 unsigned __int64 gcd (unsigned __int64 a, unsigned __int64 b)
  {   while (b != 0) {
          a %= b ;
	      if (a != 0) b %= a ;
		  else return(b);
      }
      return(a);
  }
 /*-------------------------------------------------
       extended gcd() : x[0]*a + x[1]*b = gcd(a,b)
   -------------------------------------------------
 	gcdex  : based on Euclid's algorithm
			x_n * a + y_n * b = r_n

	igcdex : based on continued fractions (advantage : calculations with unsigned numbers)
			q_n * a - p_n * b = (-1)^n * r_n

	relations : x_n = (-1)^n * q_n  and  y_n = -(-1)^n * p_n
 */
 unsigned igcdex(unsigned a, unsigned b, int x[2])		// a < 2^31, b < 2^31
  {		unsigned  Q, p0 = 0, q0 = 1, p1 = 1, q1 = 0 ;
		while (b != 0) {
			Q = a/b ;
			p0 += Q*p1 ; q0 += Q*q1 ;
			a -= Q*b ;
				if (a != 0) {
					Q = b/a ;
					p1 += Q*p0 ; q1 += Q*q0 ;
					b -= Q*a ; }
				else {
					x[0] = q1; x[0] = -x[0]; x[1] = p1 ;
					return(b) ;
				}
		}
		x[0] = q0; x[1] = p0 ; x[1] = -x[1] ;
		return(a) ;
  }

 unsigned gcdex(unsigned a, unsigned b, int x[2])	// a<2^31, b<2^31
  {		unsigned  Q ;
		int x0 = 1, y0 = 0, x1 = 0, y1 = 1 ;
		while (b != 0) {
			Q = a/b ;
			x0 -= Q*x1; y0 -= Q*y1 ; // x0*x1 <= 0  and  y0*y1 <= 0
			a  -= Q*b ;
			if (a != 0) {
				Q = b/a ;
				x1 -= Q*x0; y1 -= Q*y0 ;
				b  -= Q*a  ; }
			else {
				x[0] = x1; x[1] = y1;
				return(b) ;
			}
		}
      x[0] = x0; x[1] = y0;
	  return(a) ;
  }

 unsigned __int64 gcdex(unsigned __int64 a, unsigned __int64 b, __int64 x[2]) // a<2^63, b<2^63
  {		unsigned __int64 Q ;
	  __int64 x0 = 1, y0 = 0, x1 = 0, y1 = 1 ;
		while (b != 0) {
			Q = a/b ;
			x0 -= Q*x1; y0 -= Q*y1 ;
			a  -= Q*b ;
			if (a != 0) {
				Q = b/a ;
				x1 -= Q*x0; y1 -= Q*y0 ;
				b  -= Q*a  ; }
			else {
				x[0] = x1; x[1] = y1;
				return(b) ;
			}
		}
      x[0] = x0; x[1] = y0;
	  return(a) ;
  }

 /*---------------------------------------------------------------------------------------
      b = invmod(a,m) <==> a*b == 1 mod m       ****  return 0 if (a,m) > 1  ****
   ---------------------------------------------------------------------------------------*/

  unsigned invmod(unsigned x, unsigned m)
  {
	  unsigned a = x, b = m, Q ;
	  int  x0 = 1, y0 = 0, x1 = 0, y1 = 1 ;
	  if (m == 1) return(1) ;
	  while (b != 0) {
          Q = a/b ;
	      x0 -= Q*x1; y0 -= Q*y1 ;
		  a  -= Q*b ;
		  if (a != 0) {
			 Q = b/a ;
	         x1 -= Q*x0; y1 -= Q*y0 ;
			 b  -= Q*a ;  }
		  else {
			  x0 = x1; a = b;
			  break;
		  }
	  }
      if (a > 1) return(0) ;
	  if (x0 < 0) return(m + x0) ;	//  if (x0 < 0) x0 += m ;
      else return(x0) ;				// unsigned(x0)
  }


 unsigned invmod(unsigned __int64 x, unsigned m)
  {
	  unsigned __int64 a = x, b = m, Q ;
	  __int64 x0 = 1, y0 = 0, x1 = 0, y1 = 1 ;
	  if (m == 1) return(1) ;
	  while (b != 0) {
          Q = a/b ;
	      x0 -= Q*x1; y0 -= Q*y1 ;
		  a  -= Q*b ;
		  if (a != 0) {
			 Q = b/a ;
	         x1 -= Q*x0; y1 -= Q*y0 ;
			 b  -= Q*a ;  }
		  else { x0 = x1; a = b; break;
		  }
	  }
      if (a > 1) return(0) ;
	  if (x0 < 0) return(int(m + x0)) ;	//  if (x0 < 0) x0 += m ;
      else return(int(x0)) ;			//	unsigned(x0)
  }


unsigned __int64 invmod(unsigned __int64 x, unsigned __int64 m)
  {
	  unsigned __int64 a = x, b = m, Q ;
	  __int64 x0 = 1, y0 = 0, x1 = 0, y1 = 1 ;
	  if (m == 1) return(1) ;
	  while (b != 0) {
          Q = a/b ;
	      x0 -= Q*x1; y0 -= Q*y1 ;
		  a  -= Q*b ;
		  if (a != 0) {
			 Q = b/a ;
	         x1 -= Q*x0; y1 -= Q*y0 ;
			 b  -= Q*a ;  }
		  else { x0 = x1; a = b; break;
		  }
	  }
      if (a > 1) return(0) ;
	  if (x0 < 0) return(m + x0) ;
      else return(x0) ;
  }

/*--------------------------------------------------------------------------------
     Chinese remainder     ****  return 0 if (m[0],m[1]) > 1  ****
  --------------------------------------------------------------------------------*/

unsigned chrem(unsigned r[2], unsigned m[2]) // m[0]*m[1]<2^31
{	unsigned r0, r1, r2, m0, m1, m2, k ;
	if (m[0] > m[1]){
		m0 = m[1] ; r0 = r[1] ;
		m1 = m[0] ; r1 = r[0] ;
	} else {
		m0 = m[0] ; r0 = r[0] ;
		m1 = m[1] ; r1 = r[1] ;
	}							//	r1 + k*m1 = r0 (mod m0)
	m2 = invmod(m1, m0);
	if (m2 == 0) return(0) ;
	r2 = m0 - r1%m0 ;
	k = (r0 + r2)*m2 ;		    //	 k < 2 * m0^2 < 2 * m0*m1
	k %= m0 ;
	return(r1 + k*m1);
}

unsigned __int64 chrem(unsigned __int64 r[2], unsigned __int64 m[2]) // m[0]*m[1]<2^63
{	unsigned __int64 r0, r1, r2, m0, m1, m2, k ;
	if (m[0] > m[1]){
		m0 = m[1] ; r0 = r[1] ;
		m1 = m[0] ; r1 = r[0] ;
	} else {
		m0 = m[0] ; r0 = r[0] ;
		m1 = m[1] ; r1 = r[1] ;
	}							//	r1 + k*m1 = r0 (mod m0)
	m2 = invmod(m1, m0);
	if (m2 == 0) return(0) ;
	r2 = m0 - r1%m0 ;
	k = (r0 + r2)*m2 ;		    //	 k < 2 * m0^2 < 2 * m0*m1
	k %= m0 ;
	return(r1 + k*m1);
}


/*--------------------------------------------------------------------------------------------
                  Deterministic variant of Miller-Rabin primality test

				  http://primes.utm.edu/prove/prove2_3.html
				  http://miller-rabin.appspot.com/

			      Correct for n < SPRP_LIMIT = 2^63
				  with bases set {2, 325, 9375, 28178, 450775, 9780504, 1795265022}

				  a-SPRP = Strong PRobable Prime (base a)

  -------------------------------------------------------------------------------------------*/


 bool sprp(unsigned a, unsigned __int64 n, unsigned __int64 m, unsigned s )  // n = m*2^s < 2^63
 {	unsigned __int64 t, minus1 = n-1 ;
	t = powerMod(a,m,n) ;                       // t = a^m  mod n
	if (t == 1 || t == minus1) return(true) ;
	while( --s ){
		t = mulMod(t, t, n);
		if( t == minus1 ) return(true);
	}
	return(false);
}


bool isprime(unsigned __int64  n) // false => not prime;   true && !tooBig(n) => prime
  {	  unsigned __int64  m = n-1 ;
	  unsigned i, a, s = 0 ;
	  unsigned A[] = {2, 325, 9375, 28178, 450775, 9780504, 1795265022, 0} ;		// bases set for n < 2^63
	  unsigned B[] = {2, 3, 5, 13, 19, 73, 193, 407521, 299210837, 0}      ;		// prime factors of A[]
	  if ( n < 2 ) return(false) ;
	  for (i = 0; (a = B[i]) != 0; ++i) {
		  if (n % a == 0) return (n == a) ;
	  }
	 while( (m & 1) == 0 ){                     // n-1 = m*2^s  where m is odd
		m >>= 1 ;
        ++s ;
	 }
	  for (i = 0; (a = A[i]) != 0; ++i) {
		  if (!sprp(a,n,m,s)) return(false) ;
	  }
	  return(true) ;
  }



  unsigned __int64 powerMod(unsigned a, unsigned __int64 m, unsigned __int64 n)  // n < 2^63
  {
	  bool r ;									// loop's constant : I = x^k * y  mod n
	  unsigned __int64 x = a, k = m, y = 1 ;	// start : I = a^m   mod n
	  while (k > 0) {							// end   : k = 0  and I = y  mod n
		 r = k & 1 ;
		 if (r) { y = mulMod(x, y, n) ;}		// y = x^r * y  mod n
	     x = mulMod(x, x, n) ;					// x = x ^ 2  mod n
         k >>= 1 ;								// k = (k-r)/2
	  }
	  return(y) ;
  }

 unsigned __int64 mulMod(unsigned __int64 a, unsigned __int64 b, unsigned __int64 n)  // n < 2^63
 {
	bool r  ;									// loop's constant : I = x*y + z  mod n
	unsigned __int64 x = a, y = b, z = 0 ;		// start : I = a*b  mod n
	if (a > b) {x = b; y = a;}
	while (x > 0) {								// end   : x = 0  and I = z  mod n
		r = x & 1 ;
		if (r) { z = (z + y) %n ;}				// z = z + r*y mod n
		y = (y<<1) % n ;                        // y = 2*y mod n ;
		x >>= 1 ;								// x = (x-r)/2
	}
	return(z) ;
  }


/*****************************
        setfunctions.h
******************************/
#pragma once


//PROTOTYPES

// *****   0 = tab's END mark  *****

 void clear_set	(unsigned T[], unsigned N)          ;
 void clear_set	(unsigned __int64 T[], unsigned N)  ;

 unsigned   nops    (const unsigned char A[])       ;
 unsigned   nops    (const unsigned short A[])      ;
 unsigned   nops    (const unsigned A[])            ;
 unsigned   nops    (const unsigned __int64 A[])    ;

 bool equal_set (const unsigned A[], const unsigned B[])                    ;
 bool equal_set (const unsigned __int64 A[], const unsigned __int64 B[])    ;

 bool member	(unsigned r, const unsigned A[])						;
 bool member	(unsigned __int64 r, const unsigned __int64 A[])		;
 bool member	(unsigned r, const unsigned A[], unsigned& n)			; // n = rang
 bool member	(unsigned __int64 r, const unsigned __int64 A[], unsigned& n)					; // n = rang

 void copy_set		(const unsigned A[], unsigned B[])						; // A --> B
 void copy_set		(const unsigned __int64 A[], unsigned __int64 B[])		; // A --> B

 void union_set	(const unsigned A[], const unsigned B[], unsigned C[])	; // C = A union B
 void union_set	(const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[])	; // C = A union B

 void minus_set		(const unsigned A[], const unsigned B[], unsigned C[])	; // C = A minus B
 void minus_set		(const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[])	; // C = A minus B

 void inter		(const unsigned A[], const unsigned B[], unsigned C[])	; // C = A inter B
 void inter		(const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[])		; // C = A inter B

 void sortup	(unsigned A[]) ;	// bubbleSort : A is sorted in place



/////// TEMPLATES   //////////

using namespace std;

template <class T>
void printA (const T A[], const unsigned end_mark = 0)      //  default : end_mark = 0
{	cout <<"[  ";
	while( *A != end_mark ){ cout <<*A++ <<", ";}
	cout <<'\b'<<'\b'<<"]," <<endl<<endl;
}

template <class T>
void printN (const T A[], const unsigned N, const unsigned by = 0)  //  default : by = 0
{
	const T *a = A ;
	unsigned k = 0;
	cout <<"[  ";
	for (k = 0; k < N; ++k){
        if ( by && (k%by == 0) ) {cout <<endl ;}
		cout<<*a++ <<", ";
	}
	cout <<'\b'<<'\b'<<"]," <<endl<<endl;
}



/***********************
    setfunctions.cpp
************************/
#include "include.h"


//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&

// The sets contain only  strictly positive integers  => END mark = 0

//&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&&

 void clear_set(unsigned A[], unsigned N)
{	unsigned i = N ;
	while( i-- > 0 ) *A++ = 0 ;
}

  void clear_set(unsigned __int64 A[], unsigned N)
{	unsigned i = N ;
	while( i-- > 0 ) *A++ = 0 ;
}

unsigned nops(const unsigned char A[])
{	unsigned n = 0 ;
	while( *A++ != 0 ) ++n;
	return (n) ;
}

unsigned nops(const unsigned short A[])
{	unsigned n = 0 ;
	while( *A++ != 0 ) ++n;
	return (n) ;
}

unsigned nops(const unsigned A[])
{	unsigned n = 0 ;
	while( *A++ != 0 ) ++n;
	return (n) ;
}
unsigned nops(const unsigned __int64 A[])
{	unsigned n = 0 ;
	while( *A++ != 0 ) ++n;
	return (n) ;
}

bool equal_set(const unsigned A[], const unsigned B[])
{   unsigned n, i ;
    n = nops(A) ;
    if (nops(B) != n) return(false) ;
    for(i = 0; i < n; ++i){
        if (A++ != B++) return(false) ;
    }
    return(true) ;
}

bool equal_set(const unsigned __int64 A[], const unsigned __int64 B[])
{   unsigned n, i ;
    n = nops(A) ;
    if (nops(B) != n) return(false) ;
    for(i = 0; i < n; ++i){
        if (A++ != B++) return(false) ;
    }
    return(true) ;
}

bool member(unsigned r, const unsigned A[])
{	while( *A != 0 ) {
		if (*A++ == r) return(true) ;
	}
	return(false) ;
}

bool member(unsigned __int64 r, const unsigned __int64 A[])
{	while( *A != 0 ) {
		if (*A++ == r) return(true) ;
	}
	return(false) ;
}
//

bool member(unsigned r, const unsigned A[], unsigned& n)   // n = rang
{	for (n = 0; *A != 0; ++n) {
		if (*A++ == r) return(true) ;
	}
	return(false);
}

bool member(unsigned __int64 r, const unsigned __int64 A[], unsigned& n)   // n = rang
{	for (n = 0; *A != 0; ++n) {
		if (*A++ == r) return(true) ;
	}
	return(false);
}

void copy_set(const unsigned A[], unsigned B[]) // A --> B
{	while( *A != 0 ) { *B++ = *A++;}
	*B = 0 ;			// END mark
}

void copy_set(const unsigned __int64 A[], unsigned __int64 B[]) // A --> B
{	while( *A != 0 ) { *B++ = *A++;}
	*B = 0 ;			// END mark
}

void union_set(const unsigned A[], const unsigned B[], unsigned C[]) // C = A union B
{	const unsigned *a = A ;
	unsigned x ;
	while( *a != 0 ) {*C++ = *a++ ;}
	while( *B != 0 ){
	    x = *B++;
		if ( ! member(x, A) )  *C++ = x ;
	}
	*C = 0 ;			// END mark
}

void union_set(const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[]) // C = A union B
{	const unsigned __int64 *a = A ;
	unsigned __int64 x ;
	while( *a != 0 ) {*C++ = *a++ ;}
	while( *B != 0 ){
		x = *B++;
		if ( ! member(x, A) )  *C++ = x ;
	}
	*C = 0 ;                       // END mark
}

void minus_set(const unsigned A[], const unsigned B[], unsigned C[]) // C = A minus B
{	unsigned x ;
	while( *A != 0 ){
	    x = *A++;
		if ( ! member(x, B) )  *C++ = x ;
	}
	*C = 0 ;                       // END mark
}

void minus_set(const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[]) // C = A minus B
{	unsigned __int64 x ;
	while( *A != 0 ){
        x = *A++;
		if ( ! member(x, B) )  *C++ = x ;
	}
	*C = 0 ;                       // END mark
}

void inter (const unsigned A[], const unsigned B[], unsigned C[])   // C = A inter B
{	unsigned x ;
	while( *A != 0 ){
	    x = *A++;
		if ( member(x, B) )  *C++ = x ;
	}
	*C = 0 ;                       // END mark
}

void inter (const unsigned __int64 A[], const unsigned __int64 B[], unsigned __int64 C[])   // C = A inter B
{	unsigned __int64 x ;
	while( *A != 0 ){
		x = *A++;
		if ( member(x, B) )  *C++ = x ;
	}
	*C = 0 ;                       // END mark
}


void sortup(unsigned A[])	// bubbleSort : A is sorted in place
{	bool ok = false ;
	unsigned i, t;
	if( A[0] == 0) return ;
	while(!ok){
	  ok = true;
	  for (i = 1; (t = A[i])!=0; ++i) {
		if (t < A[i-1]) {
		  ok = false;
		  A[i] = A[i-1];
		  A[i-1] = t;
		}
	  }
	}
}

template void printN<int > (const int A[], const unsigned N, const unsigned by = 0) ;
template void printN<__int64 > (const __int64 A[], const unsigned N, const unsigned by = 0) ;
































































































































































































